Neural Network aided quarantine control model estimation of COVID spread in Wuhan, China

In a move described as unprecedented in public health history, starting 24 January 2020, China imposed quarantine and isolation restrictions in Wuhan, a city of more than 10 million people. This raised the question: is mass quarantine and isolation effective as a social tool in addition to its scientific use as a medical tool? In an effort to address this question, using a epidemiological model driven approach augmented by machine learning, we show that the quarantine and isolation measures implemented in Wuhan brought down the effective reproduction number R(t) of the CoVID-19 spread from R(t) > 1 to R(t) <1 within a month after the imposition of quarantine control measures in Wuhan, China. This ultimately resulted in a stagnation phase in the infected case count in Wuhan. Our results indicate that the strict public health policies implemented in Wuhan may have played a crucial role in halting down the spread of infection and such measures should potentially be implemented in other highly affected countries such as South Korea, Italy and Iran to curtail spread of the disease. Finally, our forecasting results predict a stagnation in the quarantine control measures implemented in Wuhan towards the end of March 2020; this would lead to a subsequent stagnation in the effective reproduction number at R(t) <1. We warn that immediate relaxation of the quarantine measures in Wuhan may lead to a relapse in the infection spread and a subsequent increase in the effective reproduction number to R(t) >1. Thus, it may be wise to relax quarantine measures after sufficient time has elapsed, during which maximum of the quarantined/isolated individuals are recovered.

==> Nature_Quarantine_SIR_Mac.jl <==
Pkg.add("MAT")
using MAT
vars = matread("/Users/rajd/Downloads/Hubei_Track.mat")

Infected = vars["Hubei_Infected_All"]
Recovered = vars["Hubei_Recovered_All"]
Dead = vars["Hubei_Dead_All"]
Time = vars["Hubei_Time"]

Pkg.add("Plots")
Pkg.add("Measures")

using Plots
using Measures
scatter(Time', Infected[1, :], xaxis = "Time(Days)", yaxis = "Wuhan - Number", label = "Data: Infected", legend = :bottomright, framestyle = :box, left_margin = 5mm)
scatter!(Time', Recovered[1, :], xaxis = "Time(Days)", yaxis = "Wuhan - Number", label = "Data: Recovered", legend = :bottomright, framestyle = :box, left_margin = 5mm)
scatter!(Time', Dead[1, :], xaxis = "Time(Days)", yaxis = "Wuhan - Number", label = "Data: Dead", legend = :bottomright, framestyle = :box, left_margin = 5mm)
#=
function QSIR(du, u, p, t)
    β = 0.2345
    γ = 0.01193
    du[1]= dx = - β*u[1]*(u[2] - 10000*p[1])/u0[1]
    du[2] = dy = (β*u[1]*(u[2] - 10000*p[1])/u0[1] - γ*u[2])
    du[3] = dz = γ*u[2]
end=#

Pkg.add("Flux")
using Flux
ann = Chain(Dense(4,10,relu), Dense(10,1))
p1,re = Flux.destructure(ann)
p2 = Float64[0.02, 0.01]
p3 = [p1; p2]
ps = Flux.params(p3)


function QSIR(du, u, p, t)
    β = p[62]
    γ = p[63]
    du[1]=  - β*u[1]*(u[2])/u0[1]
    du[2] = β*u[1]*(u[2])/u0[1] - γ*u[2] - re(p[1:61])(u)[1]*u[2]/u0[1]
    du[3] = γ*u[2]
    du[4] =  + re(p[1:61])(u)[1]*u[2]/u0[1]
end


u0 = Float64[11000000.0, 500 ,10, 10]
tspan = (0, 39.0)
datasize = 39;
#p = param([0.18])
#p = ([0.2, 0.013, 2])

Pkg.add("DifferentialEquations")
using DifferentialEquations
prob = ODEProblem(QSIR, u0, tspan, p3)
t = range(tspan[1],tspan[2],length=datasize)

sol = Array(concrete_solve(prob, Rosenbrock23(autodiff = false),u0, p3, saveat=t))

#sol = solve(prob, Rosenbrock23(autodiff = false),saveat=Time)

using Plots
#plot(t, sol[1, :])
#plot!(t, sol[1, :], linewidth = 3, color = :black, label = "SIR: Susceptible", legend = :topleft)
plot!(t, sol[2, :], linewidth = 3, color = :blue, label = "SIR: Infected", legend = :topleft)
plot!(t, sol[3, :], linewidth = 3, color = :red, label = "SIR: Recovered", title = "R0 = 11")

#=using Flux
p = param([ 0.5])
paramsn = Flux.Params([p])=#


function predict_adjoint() # Our 1-layer neural network
  Array(concrete_solve(prob,Rosenbrock23(autodiff = false),u0,p3,saveat=t))
end

I = Infected[1, :];
R = Recovered[1,:];
function loss_adjoint()
 prediction = predict_adjoint()
 loss = sum(abs2, log.(abs.(Infected[1, :])) .- log.(abs.(prediction[2, :]))) + sum(abs2, log.(abs.(Recovered[1, :]) .+ 1) .- log.(abs.(prediction[3, :] .+ 1)))
end


Loss = []
P1 = []
P2 = []
P3 = []

#P3  =[]
anim = Animation()
Pkg.add("Optim")
Pkg.add("DiffEqFlux")
using DifferentialEquations, Flux, Optim, DiffEqFlux
using Flux
datan = Iterators.repeated((), 2500)
opt = ADAM(0.1)
cb = function()
  display(loss_adjoint())
  scatter(Time', I, xaxis = "Time(Days)", yaxis = "Wuhan - Number", label = "Data: Infected", legend = :topleft, framestyle = :box, left_margin = 5mm)
  prediction = solve(remake(prob,p=p3),Rosenbrock23(autodiff = false),saveat=Time)
  display(scatter!(t, prediction[2, :], label = "NN - Infected"))
  scatter!(Time', R, xaxis = "Time(Days)", yaxis = "Wuhan - Number", label = "Data: Recovered", legend = :topleft, framestyle = :box, left_margin = 5mm)
  display(scatter!(t, prediction[3, :], label = "NN - Recovered"))
  global Loss = append!(Loss, loss_adjoint())
  global P1 = append!(P1, p3[62])
  global P2 = append!(P2, p3[63])
  global P3 = append!(P3, p3)
  frame(anim)
end


cb()

Flux.train!(loss_adjoint, ps, datan, opt, cb = cb)

gif(anim,"Nature_Quarantine_NN_SIR_full.gif", fps=15)

prediction = Array(concrete_solve(prob,Rosenbrock23(autodiff = false),u0,p3,saveat=t))

S_NN_all_loss = prediction[1, :]
I_NN_all_loss = prediction[2, :]
R_NN_all_loss = prediction[3, :]
T_NN_all_loss = prediction[4, :]

 Q_parameter = zeros(Float64, length(S_NN_all_loss), 1)

for i = 1:length(S_NN_all_loss)
  Q_parameter[i] = re(p3[1:61])([S_NN_all_loss[i],I_NN_all_loss[i], R_NN_all_loss[i], T_NN_all_loss[i]])[1]
end

Pkg.add("LaTeXStrings")
using LaTeXStrings

scatter(Time', Infected[1, :], xaxis = "Days since 24 Jan 2020", yaxis = "Wuhan: Number of cases", label = "Data: Infected", legend = :topleft, framestyle = :box, left_margin = 5mm, color = :red)
plot!(t, prediction[2, :], xaxis = "Days since 24 Jan 2020", yaxis = "Wuhan: Number of cases", label = "Prediction", legend = :topright, framestyle = :box, left_margin = 5mm, bottom_margin = 5mm, top_margin = 5mm,  grid = :off, color = :red, linewidth  = 3, ylims = (0, 80000), foreground_color_legend = nothing, background_color_legend = nothing, yguidefontsize = 14, xguidefontsize = 14,  xtickfont = font(12, "TimesNewRoman"), ytickfont = font(12, "TimesNewRoman"), legendfontsize = 12)
#savefig("RD_Nature_QSIR_1.pdf")

scatter!(Time', Recovered[1, :], xaxis = "Days since 24 Jan 2020", yaxis = "Wuhan: Number of cases", label = "Data: Recovered", legend = :topleft, framestyle = :box, left_margin = 5mm, color = :blue)
plot!(t, prediction[3, :], xaxis = "Days since 24 Jan 2020", yaxis = "Wuhan: Number of cases", label = "Prediction ", legend = :topleft, framestyle = :box, left_margin = 5mm, bottom_margin =5mm, top_margin = 5mm, grid = :off, color = :blue, linewidth  = 3, ylims = (0, 80000), foreground_color_legend = nothing, background_color_legend = nothing,  yguidefontsize = 14, xguidefontsize = 14,  xtickfont = font(12, "TimesNewRoman"), ytickfont = font(12, "TimesNewRoman"), legendfontsize = 12)
savefig("RD_Nature_QSIR_1n.pdf")

scatter(t,Q_parameter/u0[1], xlabel = "Days since 24 Jan 2020", ylabel = "Q(t)", label = "Quarantine Strength",color = :black, framestyle = :box, grid =:off, legend = :topleft, left_margin = 5mm, bottom_margin = 5mm, foreground_color_legend = nothing, background_color_legend = nothing, ylims = (0.4, 0.8),  yguidefontsize = 14, xguidefontsize = 14,  xtickfont = font(12, "TimesNewRoman"), ytickfont = font(12, "TimesNewRoman"), legendfontsize = 12)
savefig("RD_Nature_QSIR_2n.pdf")


scatter(t, p3[62] ./ (p3[63] .+ Q_parameter/u0[1]), xlabel = "Days since 24 Jan 2020", ylabel = "R(t)", label = "Effective reproduction number", legend = :topright, color = :black, framestyle = :box, grid =:off, foreground_color_legend = nothing, background_color_legend = nothing, ylims = (0.5, 2), yguidefontsize = 14, xguidefontsize = 14,  xtickfont = font(12, "TimesNewRoman"), ytickfont = font(12, "TimesNewRoman"), legendfontsize = 12, left_margin = 5mm, bottom_margin= 5mm)
f(x) = 1
plot!(f, color = :blue, linewidth = 3, label = "R = 1")
savefig("RD_Nature_QSIR_3n.pdf")

#savefig("Nature_Wuhan_New_Final_Effective_Reproduction_Number_Time.pdf")

#scatter(p3[52]/p3[53], xlabel = "Time(Days)", ylabel = "Base Reproduction Ratio", label = "Wuhan Data", legend = :bottomright)
#savefig("Final_Base_Reproduction_Number_Time.pdf")

#Iter = range(500, length(P1), length =36)

#I DID NOT PLOT THESE FOR THE LATEST VERSION OF THE PAPER
scatter(Iter, P1[500:50:end], xlabel = "Number of iterations", label = L"$\beta$", color = :black, framestyle = :box, grid =:off, legend = :topright, left_margin = 5mm, bottom_margin = 5mm, foreground_color_legend = nothing, background_color_legend = nothing, ylims = (0.4, 0.6),  yguidefontsize = 14, xguidefontsize = 14,  xtickfont = font(12, "TimesNewRoman"), ytickfont = font(12, "TimesNewRoman"), legendfontsize = 12)
savefig("RD_Nature_QSIR_4n.pdf")

#savefig("Nature_Wuhan_New_Final_NN_Quarantine_Beta_Iterations.pdf")

scatter(Iter, P2[500:50:end], xlabel = "Number of iterations", label = L"$\gamma$", color = :black, framestyle = :box, grid =:off, legend = :topright, left_margin = 5mm, bottom_margin = 5mm, foreground_color_legend = nothing, background_color_legend = nothing, ylims = (0, 0.1),  yguidefontsize = 14, xguidefontsize = 14,  xtickfont = font(12, "TimesNewRoman"), ytickfont = font(12, "TimesNewRoman"), legendfontsize = 12)
savefig("RD_Nature_QSIR_7.pdf")

Iter_new = range(400, length(Loss)-800, length =36)
scatter(Iter_new,Loss[400:30:end-800], xlabel = "Number of iterations", ylabel = "Loss", label = "Neural network loss", color = :black, framestyle = :box, grid =:off, legend = :topright, left_margin = 5mm, bottom_margin = 5mm, right_margin = 5mm, foreground_color_legend = nothing, background_color_legend = nothing, ylims = (0, 40), xlims = (350, 1500) ,yguidefontsize = 14, xguidefontsize = 14,  xtickfont = font(12, "TimesNewRoman"), ytickfont = font(12, "TimesNewRoman"), legendfontsize = 12)

savefig("RD_Nature_QSIR_5.pdf")



Pkg.add("JLD")
using JLD
save("Mac_RD_Nature_QSIR.jld",  "Q_parameter", Q_parameter , "S_NN_all_loss", S_NN_all_loss, "I_NN_all_loss", I_NN_all_loss, "R_NN_all_loss", R_NN_all_loss, "T_NN_all_loss", T_NN_all_loss, "t", t, "Parameters", p3, "Loss", Loss, "P1", P1, "P2", P2)

#Quarantined population prediction
Q_pop = zeros(Float64, length(S_NN_all_loss), 1)

for i = 1:length(S_NN_all_loss)
 Q_pop[i] = re(p3[1:61])([S_NN_all_loss[i],I_NN_all_loss[i], R_NN_all_loss[i], T_NN_all_loss[i]])[1] * I_NN_all_loss[i]/ u0[1]
end

scatter(t,Q_pop, xlabel = "Days since 24 Jan 2020", ylabel = "Wuhan: number of cases", label = "Quarantined: Prediction",color = :green, framestyle = :box, grid =:off, legend = :topleft, left_margin = 5mm, bottom_margin = 5mm, foreground_color_legend = nothing, background_color_legend = nothing,  yguidefontsize = 14, xguidefontsize = 14,  xtickfont = font(12, "TimesNewRoman"), ytickfont = font(12, "TimesNewRoman"), legendfontsize = 12)
savefig("RD_Nature_QSIR_14n.pdf")


#savefig("Nature_Wuhan_New_Final_NN_Quarantine_Loss_Iterations.pdf")


#for forecasting


using JLD
D = load("RD_Nature_QSIR.jld")
p3n = D["Parameters"]

p3n = p3
tspan_n = (0, 75.0)
datasize_n = 75;
t_n = range(tspan_n[1],tspan_n[2],length=datasize_n)
prob_n = ODEProblem(QSIR, u0, tspan_n, p3n)
predictionn = Array(concrete_solve(prob_n,Rosenbrock23(autodiff = false),u0,p3n,saveat=t_n))

scatter(Time', Infected[1, :], yaxis = "Wuhan: Number of cases", label = "Data: Infected", legend = :topleft, framestyle = :box, left_margin = 5mm, color = :red)
plot!(t_n, predictionn[2, :], xticks = ([0:25:75;], ["24 Jan' 20", "18 Feb' 20", "14 March' 20", "8 April' 20"]),  yaxis = "Wuhan: Number of cases", label = "Infected forecast", legend = :topright, framestyle = :box, left_margin = 5mm, bottom_margin = 5mm, top_margin = 5mm, right_margin = 5mm, grid = :off, color = :red, linewidth  = 3, ylims = (0, 80000), foreground_color_legend = nothing, background_color_legend = nothing, yguidefontsize = 14, xguidefontsize = 14,  xtickfont = font(12, "TimesNewRoman"), ytickfont = font(12, "TimesNewRoman"), legendfontsize = 12)
#savefig("RD_Nature_QSIR_1.pdf")

scatter!(Time', Recovered[1, :], yaxis = "Wuhan: Number of cases", label = "Data: Recovered", legend = :topleft, framestyle = :box, left_margin = 5mm, color = :blue)
plot!(t_n, predictionn[3, :], xticks = ([0:25:75;], ["24 Jan' 20", "18 Feb' 20", "14 March' 20", "8 April' 20"]),  yaxis = "Wuhan: Number of cases", label = "Recovered forecast ", legend = :topright, framestyle = :box, left_margin = 5mm, bottom_margin =5mm, top_margin = 5mm, grid = :off, color = :blue, linewidth  = 3, ylims = (0, 100000), foreground_color_legend = nothing, right_margin = 5mm, background_color_legend = nothing,  yguidefontsize = 14, xguidefontsize = 14,  xtickfont = font(12, "TimesNewRoman"), ytickfont = font(12, "TimesNewRoman"), legendfontsize = 12)


savefig("RD_Nature_QSIR_10n.pdf")

#New plots of uarantine population

S_NN_all_loss = predictionn[1, :]
I_NN_all_loss = predictionn[2, :]
R_NN_all_loss = predictionn[3, :]
T_NN_all_loss = predictionn[4, :]


 Q_parameter = zeros(Float64, length(S_NN_all_loss), 1)

 for i = 1:length(S_NN_all_loss)
   Q_parameter[i] = re(p3[1:61])([S_NN_all_loss[i],I_NN_all_loss[i], R_NN_all_loss[i], T_NN_all_loss[i]])[1]
 end

scatter(t_n,Q_parameter/u0[1], ylims = (0.4, 0.8), ylabel = "Q(t)", xticks = ([0:25:75;], ["24 Jan' 20", "18 Feb' 20", "14 March' 20", "8 April' 20"]), label = "Quarantine Strength",color = :black, framestyle = :box, grid =:off, legend = :bottomright, left_margin = 5mm, bottom_margin = 5mm, right_margin = 5mm, foreground_color_legend = nothing, background_color_legend = nothing,  yguidefontsize = 14, xguidefontsize = 14,  xtickfont = font(12, "TimesNewRoman"), ytickfont = font(12, "TimesNewRoman"), legendfontsize = 12)
savefig("RD_Nature_QSIR_11n.pdf")

#savefig("Nature_Wuhan_New_Final_Quarantine_Strength_Time.pdf")
using LaTeXStrings
scatter(t_n, p3n[62] ./ (p3n[63] .+ Q_parameter/u0[1]), ylims = (0.5, 2), xticks = ([0:25:75;], ["24 Jan' 20", "18 Feb' 20", "14 March' 20", "8 April' 20"]),  ylabel = "R(t)", label = "Effective reproduction number", right_margin = 5mm, legend = :topright, color = :black, framestyle = :box, grid =:off, foreground_color_legend = nothing, background_color_legend = nothing, yguidefontsize = 14, xguidefontsize = 14,  xtickfont = font(12, "TimesNewRoman"), ytickfont = font(12, "TimesNewRoman"), legendfontsize = 12, left_margin = 5mm, bottom_margin= 5mm)
f(x) = 1
plot!(f, color = :blue, linewidth = 3, label = "R = 1")

savefig("RD_Nature_QSIR_12n.pdf")

using JLD
save("RD_Nature_QSIR.jld",  "Q_parameter", Q_parameter , "S_NN_all_loss", S_NN_all_loss, "I_NN_all_loss", I_NN_all_loss, "R_NN_all_loss", R_NN_all_loss, "t", t, "Parameters", p3, "Loss", Loss, "P1", P1, "P2", P2)


#=D = load("Split_Parameter_Corona_all_loss.jld")

T_1= D["t"]
I_1= D["I_NN_all_loss"]
R_1= D["R_NN_all_loss"]
Beta = D["Beta_all_loss"]
Gamma = D["Gamma_all_loss"]=#



#=scatter(Time', Infected[1, :], xaxis = "Time(Days)", yaxis = "Wuhan - Number", label = "Data: Infected", legend = :bottomright, framestyle = :box, left_margin = 5mm)
scatter!(Time', Recovered[1, :], xaxis = "Time(Days)", yaxis = "Wuhan - Number", label = "Data: Recovered", legend = :bottomright, framestyle = :box, left_margin = 5mm)
plot!(T_1, I_1, label = "SIR - Infected", color = :black, linewidth = 3)
plot!(T_1, R_1, label = "SIR - Recovered", color = :black, linewidth = 3)



D = load("Split_Quarantine_Parameter_Corona_all_loss.jld")

T_2= D["t"]
I_2= D["I_NN_all_loss"]
R_2= D["R_NN_all_loss"]
Q = D["Quarantine_all_loss"]

plot!(T_2, I_2, label = "Quarantine SIR - Infected", color = :purple, linewidth = 3)
plot!(T_2, R_2, label = "Quarantine SIR - Recovered", color = :purple, linewidth = 3, legend = :topleft)
savefig("Split_Quarantine.pdf")

scatter(Beta, label = "Beta")
scatter!(Gamma, label = "Gamma")
scatter(Q, label = "Quarantine Parameter = Q")
savefig("Split_Parameters_Q.pdf")=#

